A new upper bound for the irrationality exponent of zeta(3)

We prove that the irrationality exponent of $\zeta(3)$ satisfies $\mu(\zeta(3)) < 5.5138800$, improving the bound $5.513891$ obtained by Rhin and Viola in 2001, which has been the best known for twenty-five years. The proof is an application of their Theorem 5.1 at a new integral direction. That direction is not reached by enlarging the search range: its eight parameters are 52000 times theirs, shifted by at most 23. The mechanism is the one recently used by Bai for $\pi$. In particular the Rhin-Viola point, optimal in every region covered by enumeration, is not optimal.

==> anc/verify_zeta3.c <==
/* ---------------------------------------------------------------------------
   verify_zeta3.c   --  self-contained verification of the upper bound
                        mu(zeta(3)) < 5.5138800

   It recomputes, from the eight integers (h,j,k,l,m,q,r,s) alone, every
   quantity of Theorem 5.1 of

       G. Rhin and C. Viola, "The group structure for zeta(3)",
       Acta Arith. 97 (2001), 269-293,

   namely  c0, c1  (the two stationary points of the integrand) and
           c2 = M+N+Q - ( int_{Omega_E} dpsi + int_{Omega'_E} dpsi ),
   the sets Omega_E, Omega'_E being built from the thirty cosets of level 4
   of the permutation group Phi of that paper, and nothing else.

   The program first runs on the point of [RV, Sec. 5] as a self-test: it must
   reproduce their five published constants.  It then runs on the new direction
   and prints the resulting bound, together with an a priori bound on its own
   rounding error.

   Build :  cc -O2 -o verify_zeta3 verify_zeta3.c -lm
   Run   :  ./verify_zeta3            (no arguments, ~10 s, no dependency)

   David Niedbala Giraudin -- ORCID 0009-0009-1526-1178
   Technical assistance: Claude (Anthropic).
   --------------------------------------------------------------------------- */
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <float.h>

typedef long double ld;
typedef __int128 lll;

/* the six families of level-4 cosets listed at the end of [RV, Sec. 4];
   symbols 0..7 = h,j,k,l,m,q,r,s   and   8..15 = h',j',k',l',m',q',r',s'    */
static const int FN[6][4] = {{0,2,3,6},{0,1,3,5},{0,3,4,7},{1,2,5,6},{0,1,4,5},{1,3,5,7}};
static const int FD[6][4] = {{8,12,13,14},{11,13,14,15},{9,10,13,14},{8,9,12,13},{9,10,13,14},{9,11,13,15}};
static const int FR[6]    = {8,8,4,4,4,2};          /* how many powers of theta */
static int th(int i, int t){ return i < 8 ? (i + t) % 8 : 8 + ((i - 8 + t) % 8); }

/* psi = Gamma'/Gamma on (0,1]: recurrence up to x+16, then the standard
   asymptotic expansion; the first omitted term is < 1e-18 there.            */
static ld psil(ld x){
    ld acc = 0.0L;
    for (int t = 0; t < 16; t++) acc -= 1.0L / (x + t);
    ld y = x + 16, y2 = y * y, p = y2, out = logl(y) - 0.5L / y;
    static const ld B[7] = {1.0L/6, -1.0L/30, 1.0L/42, -1.0L/30, 5.0L/66, -691.0L/2730, 7.0L/6};
    for (int i = 0; i < 7; i++){ out -= B[i] / ((2*i + 2) * p); p *= y2; }
    return out + acc;
}

static long long V[16];
static int NUM[30][4], DEN[30][4], PR[30][2][4], nc;
static int F[16], cval[30], aff[16][31], naff[16], touched[30];

static void recompute(int c){
    int v[2];
    for (int t = 0; t < 2; t++)
        v[t] = F[PR[c][t][2]] + F[PR[c][t][3]] - F[PR[c][t][0]] - F[PR[c][t][1]];
    if (v[0] < -1 || v[0] > 1 || v[1] < -1 || v[1] > 1){
        printf("FATAL: Lemma 4.1 of [RV96] violated\n"); exit(1); }
    cval[c] = (v[0] < 0 && v[1] < 0) ? 2 : ((v[0] + v[1] < 0) ? 1 : 0);
}

static void run(const long long *P, const char *title, int selftest){
    long long h=P[0], j=P[1], k=P[2], l=P[3], m=P[4], q=P[5], r=P[6], s=P[7];
    printf("\n=============== %s ===============\n", title);
    printf("(h,j,k,l,m,q,r,s) = (%lld,%lld,%lld,%lld,%lld,%lld,%lld,%lld)\n", h,j,k,l,m,q,r,s);
    if (h + m != k + r || j + q != l + s){ printf("FATAL: (2.2)/(2.3)\n"); exit(1); }
    V[0]=h; V[1]=j; V[2]=k; V[3]=l; V[4]=m; V[5]=q; V[6]=r; V[7]=s;
    V[8]=h+l-j; V[9]=j+m-k; V[10]=k+q-l; V[11]=l+r-m;
    V[12]=m+s-q; V[13]=q+h-r; V[14]=r+j-s; V[15]=s+k-h;
    /* each auxiliary integer has two expressions (4.7): check the eight */
    if (V[8]!=h+q-s||V[9]!=j+r-h||V[10]!=k+s-j||V[11]!=l+h-k||
        V[12]!=m+j-l||V[13]!=q+k-m||V[14]!=r+l-q||V[15]!=s+m-r){ printf("FATAL: (4.7)\n"); exit(1); }
    for (int i = 0; i < 16; i++) if (V[i] <= 0){ printf("FATAL: non-positive integer\n"); exit(1); }
    printf("(h',j',k',l',m',q',r',s') = (%lld,%lld,%lld,%lld,%lld,%lld,%lld,%lld)\n",
           V[8],V[9],V[10],V[11],V[12],V[13],V[14],V[15]);

    long long t[16]; for (int i=0;i<16;i++) t[i]=V[i];
    for (int i=0;i<16;i++) for (int z=i+1;z<16;z++) if (t[z]>t[i]){ long long u=t[i]; t[i]=t[z]; t[z]=u; }
    long long M = t[0], N = t[1], Q = t[2];
    printf("M, N, Q           = %lld, %lld, %lld   (sum %lld)\n", M, N, Q, M+N+Q);

    /* ---- stationary points and c0, c1 (Sec. 5) ---- */
    lll A = (lll)V[8]*V[11]*V[14];
    lll B = (lll)(h-j)*(h-k)*(q-r) + (lll)(h*l + l*r + r*h)*V[15] - (lll)h*l*r;
    lll C = -(lll)h*r*V[15];
    ld Bl = (ld)B, disc = sqrtl((ld)(B*B - 4*A*C));
    ld c0 = 0, c1 = 0;
    for (int e = 0; e < 2; e++){
        ld x = (e ? (-Bl - disc) : (-Bl + disc)) / (2.0L * (ld)A);
        ld y = ((ld)V[11]*x + (ld)(k - h)) / ((ld)(V[11] - s)*x + (ld)V[15]);
        ld z = ((ld)V[8]*V[11]*x*x - (ld)(h*V[8] + (h - s)*V[11] - k*(h + q))*x - (ld)h*V[15])
               / ((x - 1) * ((ld)(h - s)*V[11]*x + (ld)h*V[15]));
        if (e == 0 && !(x > 0 && x < 1 && y > 0 && y < 1 && z > 0 && z < 1)){
            printf("FATAL: inner stationary point outside the cube\n"); exit(1); }
        if (e == 1 && !(x < 0 && y < 0 && x*y > 1 && z < 1/(1 - x*y))){
            printf("FATAL: outer stationary point not admissible\n"); exit(1); }
        ld lf = h*logl(fabsl(x)) + l*logl(fabsl(1-x)) + k*logl(fabsl(y)) + s*logl(fabsl(1-y))
              + j*logl(fabsl(z)) + q*logl(fabsl(1-z)) - V[13]*logl(fabsl(1-(1-x*y)*z));
        if (e == 0){ c0 = -lf; printf("x0,y0,z0          = %.9Lf %.9Lf %.9Lf\n", x, y, z); }
        else       { c1 =  lf; printf("x1,y1,z1          = %.9Lf %.9Lf %.9Lf\n", x, y, z); }
    }
    printf("c0                = %.12Lf\nc1                = %.12Lf\n", c0, c1);

    /* ---- the thirty cosets of level 4, and their pairings ---- */
    nc = 0;
    for (int f = 0; f < 6; f++) for (int u = 0; u < FR[f]; u++){
        for (int i = 0; i < 4; i++){ NUM[nc][i] = th(FN[f][i], u); DEN[nc][i] = th(FD[f][i], u); }
        nc++;
    }
    static const int SP[3][4] = {{0,1,2,3},{0,2,1,3},{0,3,1,2}};
    int maxpair = 0;
    for (int c = 0; c < nc; c++){
        int found = 0;
        for (int a = 0; a < 3; a++) for (int b = 0; b < 3; b++) for (int sw = 0; sw < 2; sw++){
            const int *n = SP[a], *d = SP[b];
            int d0 = sw ? 2 : 0, d1 = sw ? 0 : 2;
            long long n1 = V[NUM[c][n[0]]] + V[NUM[c][n[1]]], n2 = V[NUM[c][n[2]]] + V[NUM[c][n[3]]];
            long long e1 = V[DEN[c][d[d0]]] + V[DEN[c][d[d0+1]]], e2 = V[DEN[c][d[d1]]] + V[DEN[c][d[d1+1]]];
            if (n1 == e1 && n2 == e2){
                if (!found){
                    PR[c][0][0]=NUM[c][n[0]]; PR[c][0][1]=NUM[c][n[1]];
                    PR[c][0][2]=DEN[c][d[d0]]; PR[c][0][3]=DEN[c][d[d0+1]];
                    PR[c][1][0]=NUM[c][n[2]]; PR[c][1][1]=NUM[c][n[3]];
                    PR[c][1][2]=DEN[c][d[d1]]; PR[c][1][3]=DEN[c][d[d1+1]];
                }
                found++;
            }
        }
        if (!found){ printf("FATAL: no splitting into two pairs for coset %d\n", c); exit(1); }
        if (found > maxpair) maxpair = found;
    }
    for (int i = 0; i < 16; i++) naff[i] = 0;
    for (int c = 0; c < nc; c++) for (int u = 0; u < 2; u++) for (int w = 0; w < 4; w++){
        int sy = PR[c][u][w], dup = 0;
        for (int z = 0; z < naff[sy]; z++) if (aff[sy][z] == c) dup = 1;
        if (!dup) aff[sy][naff[sy]++] = c;
    }

    /* ---- sweep of omega over every a/v, maintaining floor(V_i*omega) ---- */
    long long dv[16], a[16]; int nd = 0, who[16][16], nwho[16];
    for (int i = 0; i < 16; i++){
        int f = -1;
        for (int z = 0; z < nd; z++) if (dv[z] == V[i]) f = z;
        if (f < 0){ f = nd; dv[nd] = V[i]; nwho[nd] = 0; nd++; }
        who[f][nwho[f]++] = i;
    }
    for (int z = 0; z < nd; z++) a[z] = 1;
    for (int i = 0; i < 16; i++) F[i] = 0;
    for (int c = 0; c < nc; c++) recompute(c);
    int sv = 0; for (int c = 0; c < nc; c++) if (cval[c] > sv) sv = cval[c];

    ld S1 = 0, K1 = 0, S2 = 0, K2 = 0, sumabs = 0, psiprev = 0;
    long long steps = 0, changes = 0, comp1 = 0, comp2 = 0;
    ld firstpos = 2, firstdbl = 2;
    while (1){
        int best = -1;
        for (int z = 0; z < nd; z++){
            if (a[z] >= dv[z]) continue;
            if (best < 0){ best = z; continue; }
            if (a[z]*dv[best] < a[best]*dv[z]) best = z;
        }
        if (best < 0) break;
        ld om = (ld)a[best] / (ld)dv[best], psic = psil(om), d = psic - psiprev;
        if (steps){
            if (sv >= 1){ ld y = d - K1, t2 = S1 + y; K1 = (t2 - S1) - y; S1 = t2; }
            if (sv == 2){ ld y = d - K2, t2 = S2 + y; K2 = (t2 - S2) - y; S2 = t2; }
        }
        sumabs += fabsl(psic);
        int old = sv;
        long long an = a[best], ad = dv[best];
        for (int z = 0; z < nd; z++){
            if (a[z] >= dv[z] || a[z]*ad != an*dv[z]) continue;
            for (int u = 0; u < nwho[z]; u++){
                int sy = who[z][u]; F[sy]++;
                for (int w = 0; w < naff[sy]; w++) touched[aff[sy][w]] = 1;
            }
            a[z]++;
        }
        for (int c = 0; c < nc; c++) if (touched[c]){ recompute(c); touched[c] = 0; }
        sv = 0; for (int c = 0; c < nc; c++) if (cval[c] > sv) sv = cval[c];
        if (sv != old) changes++;
        if (old == 0 && sv >= 1) comp1++;
        if (old <= 1 && sv == 2) comp2++;
        if (sv >= 1 && firstpos > 1) firstpos = om;
        if (sv == 2 && firstdbl > 1) firstdbl = om;
        psiprev = psic; steps++;
    }
    { ld d = psil(1.0L) - psiprev;
      if (sv >= 1) S1 += d;
      if (sv == 2) S2 += d; }

    ld c2 = (ld)(M + N + Q) - (S1 + S2), mu = (c0 + c1) / (c0 - c2);
    ld err = 200.0L * LDBL_EPSILON * sumabs;
    printf("cut points        = %lld   (changes of the saving: %lld)\n", steps, changes);
    printf("components of Omega_E / Omega'_E = %lld / %lld\n", comp1, comp2);
    printf("splittings into two pairs, max per coset: %d (the sets depend only on V1+V2,\n"
           "   hence not on the choice; the splitting only certifies -2 <= V1+V2 <= 2)\n", maxpair);
    printf("Lemma 5.1  : first omega with saving >= 1 is %.10Lg >= 1/M = %.10Lg : %s\n",
           firstpos, 1.0L/(ld)M, firstpos >= 1.0L/(ld)M ? "ok" : "VIOLATED");
    printf("             first omega with saving  = 2 is %.10Lg >= 1/N = %.10Lg : %s\n",
           firstdbl, 1.0L/(ld)N, firstdbl >= 1.0L/(ld)N ? "ok" : "VIOLATED");
    printf("int_{Omega_E}  dpsi = %.12Lf\n", S1);
    printf("int_{Omega'_E} dpsi = %.12Lf\n", S2);
    printf("c2                = %.12Lf\n", c2);
    printf("c0 - c2           = %.12Lf   (must be > 0: %s)\n", c0 - c2, c0 > c2 ? "yes" : "NO");
    printf("(c0+c1)/(c0-c2)   = %.19Lf\n", mu);
    printf("a priori rounding error on the saving < %.3e, i.e. < %.3e on the bound\n",
           (double)err, (double)(err * mu / (c0 - c2)));
    if (selftest){
        printf("\npublished in [RV, Sec. 5]: 18.04470204, 6.14298325, c0 = 47.15472079,\n");
        printf("                           c1 = 48.46940964, c2 = 29.81231469, mu < 5.513891\n");
        int ok = fabsl(S1 - 18.04470204L) < 1e-7L && fabsl(S2 - 6.14298325L) < 1e-7L
              && fabsl(c0 - 47.15472079L) < 1e-7L && fabsl(c1 - 48.46940964L) < 1e-7L
              && fabsl(c2 - 29.81231469L) < 1e-7L;
        printf("SELF-TEST: %s\n", ok ? "PASSED" : "FAILED");
        if (!ok) exit(1);
    } else {
        printf("\nRhin-Viola 2001: mu(zeta(3)) < 5.513891\n");
        printf("VERDICT: mu(zeta(3)) < 5.5138800  ->  %s\n", mu < 5.51388L ? "PROVED" : "NOT OBTAINED");
        if (!(mu < 5.51388L)) exit(1);
    }
}

int main(void){
    static const long long RV[8]  = {16, 17, 19, 15, 12, 11, 9, 13};
    static const long long NEW[8] = {832002, 883999, 987993, 780005, 624014, 572017, 468023, 676011};
    printf("verify_zeta3 -- Theorem 5.1 of Rhin-Viola (Acta Arith. 97 (2001) 269-293)\n");
    printf("long double: %d bits of mantissa\n", LDBL_MANT_DIG);
    run(RV,  "SELF-TEST: the point of [RV, Sec. 5]", 1);
    run(NEW, "THE NEW DIRECTION", 0);
    return 0;
}

